Lattice QCD study of the elastic and transition form factors of charmed baryons

I review the progress made in calculating the elastic and transition form factors of charmed baryons from lattice simulations.

==> em/rad/secs/figs/m1_q.ipynb <==
{
  "cells": [
    {
      "cell_type": "code",
      "source": [
        "import numpy as np\n",
        "import matplotlib.pyplot as plt\n",
        "plt.style.use('ukqcdsf')\n",
        "\n",
        "Q2    = np.array([0, 0.174, 0.362, 0.547, 0.73, 0.911, 1.089, 1.439])\n",
        "\n",
        "u     =  np.array([2.057, 1.696, 1.392, 1.040, 1.062, 0.921, 0.783, 0.528])\n",
        "u_err =  np.array([0.359, 0.304, 0.209, 0.176, 0.171, 0.133, 0.105, 0.103])\n",
        "\n",
        "s     = -np.array([1.943, 1.669, 1.378, 1.169, 0.998, 0.883, 0.783, 0.670])\n",
        "s_err =  np.array([0.223, 0.179, 0.148, 0.127, 0.109, 0.099, 0.093, 0.085])\n",
        "\n",
        "c     =  np.array([0.023, 0.022, 0.021, 0.018, 0.031, 0.026, 0.019, 0.027])\n",
        "c_err =  np.array([0.030, 0.029, 0.029, 0.029, 0.030, 0.030, 0.031, 0.032])\n",
        "\n",
        "fig, ax = plt.subplots()\n",
        "\n",
        "offset = 0.01\n",
        "ms, cs, ew = 8, 4, 1.5\n",
        "ax.errorbar(Q2-offset,  u, u_err, ls='', marker='o', markersize=ms, elinewidth=ew, capsize=cs, label=r'$G^{u/d}_{M1}(Q^2)$')\n",
        "ax.errorbar(Q2+offset, -s, s_err, ls='', marker='d', markersize=ms, elinewidth=ew, capsize=cs, label=r'$G^{s}_{M1}(Q^2)$')\n",
        "ax.errorbar(Q2       ,  c, c_err, ls='', marker='s', markersize=ms, elinewidth=ew, capsize=cs, label=r'$G^{c}_{M1}(Q^2)$')\n",
        "\n",
        "# ax.set_xticks(Q2)\n",
        "ax.set_xlabel(r'$Q^2 \\; [{\\rm GeV}^2]$')\n",
        "ax.set_ylabel(r'$|G^{q}_{M1}(Q^2)|$')\n",
        "ax.legend(loc='upper right', fontsize=12, frameon=True, markerscale=.8)\n",
        "\n",
        "plt.savefig('m1_q.pdf')"
      ],
      "outputs": [
        {
          "output_type": "stream",
          "name": "stderr",
          "text": [
            "findfont: Font family ['sans-serif'] not found. Falling back to DejaVu Sans.\n"
          ]
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": "<Figure size 864x432 with 1 Axes>",
            "image/png": "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\n"
          },
          "metadata": {
            "image/png": {
              "width": 732,
              "height": 381
            },
            "needs_background": "light"
          }
        }
      ],
      "execution_count": 1,
      "metadata": {
        "execution": {
          "iopub.status.busy": "2021-04-25T11:14:55.914Z",
          "iopub.execute_input": "2021-04-25T11:14:55.920Z",
          "iopub.status.idle": "2021-04-25T11:15:01.388Z",
          "shell.execute_reply": "2021-04-25T11:15:01.400Z"
        }
      },
      "id": "geological-radius"
    },
    {
      "cell_type": "code",
      "source": [],
      "outputs": [],
      "execution_count": null,
      "metadata": {},
      "id": "dynamic-anxiety"
    }
  ],
  "metadata": {
    "kernelspec": {
      "display_name": "Python 3.8",
      "language": "python",
      "name": "python3"
    },
    "language_info": {
      "name": "python",
      "version": "3.8.8",
      "mimetype": "text/x-python",
      "codemirror_mode": {
        "name": "ipython",
        "version": 3
      },
      "pygments_lexer": "ipython3",
      "nbconvert_exporter": "python",
      "file_extension": ".py"
    },
    "nteract": {
      "version": "0.28.0"
    }
  },
  "nbformat": 4,
  "nbformat_minor": 5
}
